The Superluminous Transient ASASSN-15lh as a Tidal Disruption Event from a Kerr Black Hole

When a star passes within the tidal radius of a supermassive black hole, it will be torn apart. For a star with the mass of the Sun ($M_\odot$) and a non-spinning black hole with a mass $<10^8 M_\odot$, the tidal radius lies outside the black hole event horizon and the disruption results in a luminous flare. Here we report observations over a period of 10 months of a transient, hitherto interpreted as a superluminous supernova. Our data show that the transient rebrightened substantially in the ultraviolet and that the spectrum went through three different spectroscopic phases without ever becoming nebular. Our observations are more consistent with a tidal disruption event than a superluminous supernova because of the temperature evolution, the presence of highly ionised CNO gas in the line of sight and our improved localisation of the transient in the nucleus of a passive galaxy, where the presence of massive stars is highly unlikely. While the supermassive black hole has a mass $> 10^8 M_\odot$, a star with the same mass as the Sun could be disrupted outside the event horizon if the black hole were spinning rapidly. The rapid spin and high black hole mass can explain the high luminosity of this event.

==> anc/ASASSN-15lh_phot.ascii <==
# the tabulated photometry is not corrected for extinction 
# the LCOGT photometry is image subtracted (corrected for the host contribution) 
# the Swift photometry is  *not* corrected for the host contribution 
# In Leloudas et al. we correct for the host contribution in the Swift filters 
#   by using the following magnitudes for the host (all AB): 
# V = 18.98, B = 20.43, U = 21.95, UVW1 = 23.21, UVM2 = 23.65 and UVW2 = 23.62 
# The phases are given in the rest-frame (z = 0.2326) 
# The adopted time of peak is MJD = 57178.5 (Dong et al. 2016, Science, 351, 257) 
#                                                                              
#  MJD      Phase   Mag (AB)   eMag    Tel.  Filt. 
57197.79     15.7    16.98     0.10   LCOGT   g 
57197.80     15.7    16.98     0.10   LCOGT   g 
57200.77     18.1    17.03     0.10   LCOGT   g 
57200.77     18.1    17.01     0.10   LCOGT   g 
57201.71     18.8      NaN      NaN   LCOGT   g 
57201.72     18.8    17.05     0.10   LCOGT   g 
57201.83     18.9    17.05     0.10   LCOGT   g 
57201.83     18.9    17.05     0.10   LCOGT   g 
57203.16     20.0    17.04     0.10   LCOGT   g 
57203.16     20.0    17.01     0.10   LCOGT   g 
57203.39     20.2    17.03     0.10   LCOGT   g 
57203.39     20.2    17.03     0.10   LCOGT   g 
57204.42     21.0    17.08     0.10   LCOGT   g 
57205.40     21.8    17.08     0.10   LCOGT   g 
57205.40     21.8    17.03     0.10   LCOGT   g 
57206.41     22.6    17.08     0.10   LCOGT   g 
57206.42     22.6    17.08     0.10   LCOGT   g 
57207.43     23.5    17.11     0.10   LCOGT   g 
57207.43     23.5    17.14     0.10   LCOGT   g 
57208.67     24.5      NaN      NaN   LCOGT   g 
57208.67     24.5    17.14     0.10   LCOGT   g 
57209.68     25.3    17.18     0.10   LCOGT   g 
57209.68     25.3    17.12     0.10   LCOGT   g 
57211.23     26.6    17.20     0.10   LCOGT   g 
57211.71     26.9      NaN      NaN   LCOGT   g 
57211.78     27.0      NaN      NaN   LCOGT   g 
57211.78     27.0    17.24     0.10   LCOGT   g 
57211.79     27.0    17.17     0.10   LCOGT   g 
57211.79     27.0    17.19     0.10   LCOGT   g 
57215.87     30.3      NaN      NaN   LCOGT   g 
57215.87     30.3      NaN      NaN   LCOGT   g 
57216.87     31.1      NaN      NaN   LCOGT   g 
57216.87     31.1    17.35     0.10   LCOGT   g 
57217.36     31.5    17.27     0.10   LCOGT   g 
57217.36     31.5      NaN      NaN   LCOGT   g 
57221.29     34.7    17.41     0.10   LCOGT   g 
57221.29     34.7    17.37     0.10   LCOGT   g 
57225.35     38.0    17.52     0.10   LCOGT   g 
57225.35     38.0    17.51     0.10   LCOGT   g 
57228.73     40.8    17.59     0.10   LCOGT   g 
57231.29     42.8      NaN     0.21   LCOGT   g 
57235.00     45.8    17.67     0.10   LCOGT   g 
57240.07     50.0    17.69     0.10   LCOGT   g 
57243.71     52.9      NaN      NaN   LCOGT   g 
57243.71     52.9    17.83     0.10   LCOGT   g 
57245.48     54.3    17.79     0.10   LCOGT   g 
57245.49     54.3    17.78     0.10   LCOGT   g 
57251.24     59.0    17.83     0.10   LCOGT   g 
57251.24     59.0    17.86     0.10   LCOGT   g 
57257.27     63.9    17.90     0.10   LCOGT   g 
57266.29     71.2    17.99     0.10   LCOGT   g 
57266.30     71.2    18.03     0.10   LCOGT   g 
57267.32     72.1    18.02     0.10   LCOGT   g 
57267.32     72.1    18.00     0.10   LCOGT   g 
57269.74     74.0    17.99     0.10   LCOGT   g 
57269.96     74.2    18.01     0.10   LCOGT   g 
57269.96     74.2    17.99     0.10   LCOGT   g 
57270.04     74.3    18.00     0.10   LCOGT   g 
57270.04     74.3      NaN      NaN   LCOGT   g 
57273.31     76.9      NaN      NaN   LCOGT   g 
57273.32     76.9    17.97     0.10   LCOGT   g 
57275.62     78.8      NaN      NaN   LCOGT   g 
57276.31     79.3    17.98     0.10   LCOGT   g 
57276.31     79.4      NaN      NaN   LCOGT   g 
57281.77     83.8    18.01     0.10   LCOGT   g 
57281.77     83.8    18.03     0.10   LCOGT   g 
57287.50     88.4      NaN      NaN   LCOGT   g 
57287.53     88.5      NaN      NaN   LCOGT   g 
57287.54     88.5      NaN      NaN   LCOGT   g 
57293.24     93.1    18.13     0.10   LCOGT   g 
57293.25     93.1    18.17     0.10   LCOGT   g 
57299.16     97.9      NaN      NaN   LCOGT   g 
57299.17     97.9    18.11     0.10   LCOGT   g 
57299.24     98.0    18.14     0.10   LCOGT   g 
57299.25     98.0    18.19     0.10   LCOGT   g 
57310.96    107.5    18.15     0.10   LCOGT   g 
57310.96    107.5      NaN      NaN   LCOGT   g 
57311.95    108.3    18.15     0.10   LCOGT   g 
57311.96    108.3    18.13     0.10   LCOGT   g 
57320.85    115.5      NaN      NaN   LCOGT   g 
57320.86    115.5      NaN     0.10   LCOGT   g 
57320.91    115.5    18.21     0.10   LCOGT   g 
57320.91    115.5    18.21     0.10   LCOGT   g 
57327.06    120.5    18.24     0.10   LCOGT   g 
57327.06    120.5    18.21     0.10   LCOGT   g 
57332.14    124.6    18.18     0.10   LCOGT   g 
57332.15    124.7    18.20     0.10   LCOGT   g 
57338.11    129.5    18.23     0.10   LCOGT   g 
57338.11    129.5    18.26     0.10   LCOGT   g 
57344.49    134.7    18.31     0.10   LCOGT   g 
57344.50    134.7    18.30     0.10   LCOGT   g 
57346.46    136.3    18.31     0.10   LCOGT   g 
57346.47    136.3    18.30     0.10   LCOGT   g 
57347.84    137.4    18.27     0.10   LCOGT   g 
57347.85    137.4    18.30     0.10   LCOGT   g 
57354.06    142.4    18.29     0.10   LCOGT   g 
57354.07    142.4    18.32     0.10   LCOGT   g 
57360.06    147.3    18.38     0.10   LCOGT   g 
57360.07    147.3    18.37     0.10   LCOGT   g 
57365.80    152.0    18.44     0.10   LCOGT   g 
57365.81    152.0    18.44     0.10   LCOGT   g 
57369.79    155.2      NaN      NaN   LCOGT   g 
57369.79    155.2    18.44     0.10   LCOGT   g 
57373.43    158.1      NaN      NaN   LCOGT   g 
57374.43    159.0    18.54     0.10   LCOGT   g 
57374.43    159.0    18.52     0.10   LCOGT   g 
57481.14    245.5    19.13     0.10   LCOGT   g 
57481.14    245.5      NaN     0.11   LCOGT   g 
57485.77    249.3      NaN      NaN   LCOGT   g 
57486.77    250.1      NaN      NaN   LCOGT   g 
57486.77    250.1    19.16     0.10   LCOGT   g 
57493.10    255.2    19.08     0.10   LCOGT   g 
57493.11    255.2      NaN     0.11   LCOGT   g 
57499.76    260.6      NaN      NaN   LCOGT   g 
57499.76    260.6      NaN      NaN   LCOGT   g 
57499.79    260.7      NaN      NaN   LCOGT   g 
57499.79    260.7      NaN      NaN   LCOGT   g 
57505.08    264.9      NaN      NaN   LCOGT   g 
57505.08    265.0      NaN      NaN   LCOGT   g 
57511.15    269.9    19.18     0.10   LCOGT   g 
57511.15    269.9      NaN      NaN   LCOGT   g 
57511.40    270.1    19.19     0.10   LCOGT   g 
57511.40    270.1    19.15     0.10   LCOGT   g 
57512.15    270.7    19.17     0.10   LCOGT   g 
57512.16    270.7      NaN      NaN   LCOGT   g 
57513.15    271.5    19.13     0.10   LCOGT   g 
57513.16    271.5    19.13     0.10   LCOGT   g 
57514.08    272.3    19.12     0.10   LCOGT   g 
57514.08    272.3    19.11     0.10   LCOGT   g 
57520.13    277.2      NaN     0.31   LCOGT   g 
57520.14    277.2      NaN      NaN   LCOGT   g 
57522.32    278.9    19.17     0.10   LCOGT   g 
57522.33    278.9    19.17     0.10   LCOGT   g 
57526.78    282.6      NaN      NaN   LCOGT   g 
57527.77    283.4      NaN      NaN   LCOGT   g 
57527.77    283.4    19.15     0.10   LCOGT   g 
57197.80     15.7    17.40     0.10   LCOGT   r 
57197.80     15.7    17.44     0.10   LCOGT   r 
57200.77     18.1    17.46     0.10   LCOGT   r 
57200.78     18.1    17.44     0.10   LCOGT   r 
57201.72     18.8      NaN      NaN   LCOGT   r 
57201.83     18.9    17.44     0.10   LCOGT   r 
57201.83     18.9    17.46     0.10   LCOGT   r 
57203.16     20.0    17.43     0.10   LCOGT   r 
57203.16     20.0    17.41     0.10   LCOGT   r 
57203.39     20.2    17.47     0.10   LCOGT   r 
57203.39     20.2    17.46     0.10   LCOGT   r 
57204.43     21.0    17.47     0.10   LCOGT   r 
57204.43     21.0      NaN      NaN   LCOGT   r 
57205.40     21.8    17.49     0.10   LCOGT   r 
57205.41     21.8    17.46     0.10   LCOGT   r 
57206.30     22.6    17.52     0.10   LCOGT   r 
57206.30     22.6    17.53     0.10   LCOGT   r 
57206.42     22.6    17.51     0.10   LCOGT   r 
57206.42     22.7    17.49     0.10   LCOGT   r 
57207.43     23.5    17.49     0.10   LCOGT   r 
57207.43     23.5    17.46     0.10   LCOGT   r 
57208.67     24.5    17.48     0.10   LCOGT   r 
57208.67     24.5    17.47     0.10   LCOGT   r 
57209.68     25.3    17.52     0.10   LCOGT   r 
57209.68     25.3    17.51     0.10   LCOGT   r 
57211.23     26.6    17.56     0.10   LCOGT   r 
57211.23     26.6    17.53     0.10   LCOGT   r 
57211.78     27.0    17.56     0.10   LCOGT   r 
57211.78     27.0      NaN      NaN   LCOGT   r 
57211.79     27.0      NaN      NaN   LCOGT   r 
57211.79     27.0    17.53     0.10   LCOGT   r 
57215.88     30.3    17.59     0.10   LCOGT   r 
57215.88     30.3      NaN      NaN   LCOGT   r 
57216.87     31.1    17.63     0.10   LCOGT   r 
57216.87     31.1    17.68     0.10   LCOGT   r 
57217.36     31.5      NaN      NaN   LCOGT   r 
57217.36     31.5      NaN      NaN   LCOGT   r 
57221.29     34.7    17.73     0.10   LCOGT   r 
57221.29     34.7    17.70     0.10   LCOGT   r 
57225.36     38.0    17.85     0.10   LCOGT   r 
57225.36     38.0    17.87     0.10   LCOGT   r 
57228.74     40.8    17.89     0.10   LCOGT   r 
57228.74     40.8    17.94     0.10   LCOGT   r 
57231.30     42.8      NaN     0.16   LCOGT   r 
57231.30     42.8      NaN      NaN   LCOGT   r 
57235.00     45.8    17.90     0.10   LCOGT   r 
57240.07     50.0    17.98     0.10   LCOGT   r 
57243.71     52.9      NaN     0.19   LCOGT   r 
57243.71     52.9      NaN      NaN   LCOGT   r 
57245.49     54.3    18.04     0.10   LCOGT   r 
57245.49     54.3    18.07     0.10   LCOGT   r 
57251.24     59.0      NaN      NaN   LCOGT   r 
57251.24     59.0      NaN      NaN   LCOGT   r 
57257.27     63.9    18.14     0.10   LCOGT   r 
57263.24     68.7    18.09     0.10   LCOGT   r 
57266.30     71.2    18.23     0.10   LCOGT   r 
57266.30     71.2    18.23     0.10   LCOGT   r 
57267.33     72.1    18.21     0.10   LCOGT   r 
57267.33     72.1    18.25     0.10   LCOGT   r 
57269.97     74.2    18.13     0.10   LCOGT   r 
57269.97     74.2    18.12     0.10   LCOGT   r 
57270.05     74.3    18.07     0.10   LCOGT   r 
57270.05     74.3    18.15     0.10   LCOGT   r 
57273.32     76.9      NaN      NaN   LCOGT   r 
57273.33     76.9    18.19     0.10   LCOGT   r 
57276.32     79.4    18.19     0.10   LCOGT   r 
57276.32     79.4    18.14     0.10   LCOGT   r 
57281.78     83.8    18.22     0.10   LCOGT   r 
57281.78     83.8    18.25     0.10   LCOGT   r 
57287.50     88.4      NaN      NaN   LCOGT   r 
57287.54     88.5    18.22     0.10   LCOGT   r 
57287.55     88.5      NaN      NaN   LCOGT   r 
57293.25     93.1    18.24     0.10   LCOGT   r 
57293.26     93.1    18.26     0.10   LCOGT   r 
57299.17     97.9      NaN      NaN   LCOGT   r 
57299.25     98.0      NaN      NaN   LCOGT   r 
57299.25     98.0    18.25     0.10   LCOGT   r 
57310.97    107.5    18.35     0.10   LCOGT   r 
57310.97    107.5      NaN      NaN   LCOGT   r 
57311.96    108.3    18.27     0.10   LCOGT   r 
57311.96    108.3    18.24     0.10   LCOGT   r 
57320.86    115.5      NaN      NaN   LCOGT   r 
57320.87    115.5      NaN      NaN   LCOGT   r 
57320.92    115.5    18.37     0.10   LCOGT   r 
57320.92    115.5      NaN      NaN   LCOGT   r 
57327.07    120.5    18.43     0.10   LCOGT   r 
57327.07    120.5    18.41     0.10   LCOGT   r 
57332.15    124.7    18.40     0.10   LCOGT   r 
57332.16    124.7    18.37     0.10   LCOGT   r 
57338.12    129.5    18.44     0.10   LCOGT   r 
57338.12    129.5    18.42     0.10   LCOGT   r 
57344.50    134.7    18.41     0.10   LCOGT   r 
57344.51    134.7    18.49     0.10   LCOGT   r 
57346.47    136.3    18.52     0.10   LCOGT   r 
57346.47    136.3    18.38     0.10   LCOGT   r 
57347.85    137.4    18.47     0.10   LCOGT   r 
57354.07    142.4    18.48     0.10   LCOGT   r 
57354.07    142.4    18.46     0.10   LCOGT   r 
57360.07    147.3    18.53     0.10   LCOGT   r 
57360.07    147.3    18.49     0.10   LCOGT   r 
57365.81    152.0    18.58     0.10   LCOGT   r 
57365.82    152.0    18.60     0.10   LCOGT   r 
57369.79    155.2    18.62     0.10   LCOGT   r 
57369.80    155.2    18.64     0.10   LCOGT   r 
57374.44    159.0    18.70     0.10   LCOGT   r 
57374.44    159.0    18.67     0.10   LCOGT   r 
57481.15    245.5    19.12     0.10   LCOGT   r 
57481.15    245.5    19.20     0.10   LCOGT   r 
57486.78    250.1    19.21     0.12   LCOGT   r 
57486.78    250.1    19.22     0.10   LCOGT   r 
57493.11    255.2    19.28     0.10   LCOGT   r 
57493.12    255.2    19.23     0.10   LCOGT   r 
57499.77    260.6      NaN      NaN   LCOGT   r 
57499.77    260.6    19.24     0.10   LCOGT   r 
57499.80    260.7      NaN      NaN   LCOGT   r 
57499.80    260.7      NaN      NaN   LCOGT   r 
57511.16    269.9    19.19     0.10   LCOGT   r 
57511.16    269.9    19.22     0.10   LCOGT   r 
57512.16    270.7    19.32     0.10   LCOGT   r 
57512.17    270.7      NaN      NaN   LCOGT   r 
57513.16    271.5    19.21     0.10   LCOGT   r 
57513.17    271.5    19.20     0.10   LCOGT   r 
57514.09    272.3    19.28     0.10   LCOGT   r 
57514.09    272.3    19.25     0.10   LCOGT   r 
57520.14    277.2      NaN      NaN   LCOGT   r 
57520.15    277.2      NaN     0.26   LCOGT   r 
57522.33    278.9    19.30     0.10   LCOGT   r 
57522.33    279.0    19.25     0.10   LCOGT   r 
57526.78    282.6      NaN      NaN   LCOGT   r 
57526.79    282.6      NaN      NaN   LCOGT   r 
57527.78    283.4    19.30     0.10   LCOGT   r 
57527.78    283.4      NaN      NaN   LCOGT   r 
57197.80     15.7    17.77     0.10   LCOGT   i 
57197.80     15.7    17.85     0.10   LCOGT   i 
57200.78     18.1    17.90     0.10   LCOGT   i 
57200.78     18.1    17.91     0.10   LCOGT   i 
57201.72     18.8    17.93     0.10   LCOGT   i 
57201.83     18.9    17.78     0.10   LCOGT   i 
57201.83     18.9    17.79     0.10   LCOGT   i 
57203.17     20.0    17.86     0.10   LCOGT   i 
57203.39     20.2    17.96     0.10   LCOGT   i 
57203.39     20.2    17.89     0.10   LCOGT   i 
57204.43     21.0    17.86     0.10   LCOGT   i 
57204.43     21.0      NaN      NaN   LCOGT   i 
57205.41     21.8    17.94     0.10   LCOGT   i 
57205.41     21.8    17.99     0.10   LCOGT   i 
57206.30     22.6    18.02     0.10   LCOGT   i 
57206.30     22.6    17.91     0.10   LCOGT   i 
57206.42     22.7    17.95     0.10   LCOGT   i 
57206.42     22.7    17.92     0.10   LCOGT   i 
57207.43     23.5    17.81     0.10   LCOGT   i 
57207.43     23.5    17.78     0.12   LCOGT   i 
57208.68     24.5    17.90     0.10   LCOGT   i 
57208.68     24.5    17.99     0.10   LCOGT   i 
57209.68     25.3    17.83     0.10   LCOGT   i 
57209.68     25.3    17.89     0.10   LCOGT   i 
57211.24     26.6      NaN      NaN   LCOGT   i 
57211.79     27.0    17.97     0.10   LCOGT   i 
57211.80     27.0    18.04     0.10   LCOGT   i 
57211.80     27.0    17.95     0.10   LCOGT   i 
57216.88     31.1      NaN      NaN   LCOGT   i 
57217.37     31.5      NaN      NaN   LCOGT   i 
57221.29     34.7    18.14     0.10   LCOGT   i 
57221.29     34.7    18.09     0.10   LCOGT   i 
57225.36     38.0    18.05     0.10   LCOGT   i 
57225.36     38.0    18.21     0.10   LCOGT   i 
57228.74     40.8    18.21     0.10   LCOGT   i 
57228.74     40.8    18.15     0.10   LCOGT   i 
57231.30     42.8    18.18     0.17   LCOGT   i 
57231.30     42.8      NaN     0.16   LCOGT   i 
57235.00     45.8    18.30     0.10   LCOGT   i 
57240.07     50.0    18.22     0.10   LCOGT   i 
57243.72     52.9      NaN     0.23   LCOGT   i 
57243.72     52.9      NaN     0.21   LCOGT   i 
57245.49     54.3    18.27     0.10   LCOGT   i 
57245.49     54.4    18.32     0.10   LCOGT   i 
57251.25     59.0      NaN      NaN   LCOGT   i 
57257.27     63.9    18.32     0.10   LCOGT   i 
57263.24     68.7      NaN     0.19   LCOGT   i 
57266.31     71.2      NaN      NaN   LCOGT   i 
57266.31     71.2    18.48     0.10   LCOGT   i 
57267.34     72.1    18.50     0.10   LCOGT   i 
57267.34     72.1    18.43     0.10   LCOGT   i 
57269.98     74.2    18.49     0.10   LCOGT   i 
57269.98     74.2    18.49     0.10   LCOGT   i 
57270.06     74.3    18.48     0.10   LCOGT   i 
57270.06     74.3    18.52     0.10   LCOGT   i 
57273.33     76.9    18.52     0.10   LCOGT   i 
57273.33     76.9    18.47     0.10   LCOGT   i 
57276.32     79.4      NaN      NaN   LCOGT   i 
57276.33     79.4    18.50     0.10   LCOGT   i 
57281.78     83.8    18.58     0.10   LCOGT   i 
57281.79     83.8    18.54     0.10   LCOGT   i 
57287.55     88.5      NaN      NaN   LCOGT   i 
57287.55     88.5    18.47     0.10   LCOGT   i 
57293.26     93.1    18.60     0.10   LCOGT   i 
57293.26     93.1    18.52     0.10   LCOGT   i 
57299.26     98.0    18.48     0.11   LCOGT   i 
57299.26     98.0    18.62     0.15   LCOGT   i 
57310.98    107.5    18.60     0.10   LCOGT   i 
57311.97    108.3    18.67     0.10   LCOGT   i 
57311.97    108.3    18.61     0.10   LCOGT   i 
57320.87    115.5      NaN      NaN   LCOGT   i 
57320.93    115.6    18.70     0.10   LCOGT   i 
57320.93    115.6      NaN      NaN   LCOGT   i 
57327.07    120.5      NaN      NaN   LCOGT   i 
57327.08    120.5      NaN      NaN   LCOGT   i 
57332.16    124.7    18.61     0.10   LCOGT   i 
57332.16    124.7    18.67     0.10   LCOGT   i 
57338.12    129.5    18.66     0.10   LCOGT   i 
57338.13    129.5    18.66     0.10   LCOGT   i 
57344.51    134.7    18.63     0.10   LCOGT   i 
57344.51    134.7    18.70     0.10   LCOGT   i 
57346.48    136.3    18.63     0.10   LCOGT   i 
57346.48    136.3    18.74     0.10   LCOGT   i 
57347.86    137.4    18.84     0.10   LCOGT   i 
57347.86    137.4    18.68     0.10   LCOGT   i 
57354.08    142.4    18.72     0.10   LCOGT   i 
57354.08    142.4    18.82     0.10   LCOGT   i 
57360.08    147.3    18.77     0.10   LCOGT   i 
57360.08    147.3    18.80     0.10   LCOGT   i 
57365.82    152.0    18.91     0.10   LCOGT   i 
57365.82    152.0    18.92     0.10   LCOGT   i 
57369.80    155.2      NaN      NaN   LCOGT   i 
57369.81    155.2    18.86     0.11   LCOGT   i 
57374.44    159.0    18.88     0.10   LCOGT   i 
57374.45    159.0    18.95     0.10   LCOGT   i 
57481.15    245.5      NaN      NaN   LCOGT   i 
57481.16    245.5      NaN      NaN   LCOGT   i 
57486.79    250.1      NaN     0.13   LCOGT   i 
57486.79    250.1    19.27     0.11   LCOGT   i 
57493.12    255.3    19.19     0.16   LCOGT   i 
57493.13    255.3    19.18     0.11   LCOGT   i 
57499.78    260.6      NaN      NaN   LCOGT   i 
57499.78    260.7      NaN      NaN   LCOGT   i 
57499.81    260.7    19.34     0.10   LCOGT   i 
57499.81    260.7      NaN      NaN   LCOGT   i 
57511.17    269.9      NaN      NaN   LCOGT   i 
57512.17    270.7      NaN     0.14   LCOGT   i 
57514.10    272.3    19.34     0.10   LCOGT   i 
57514.10    272.3    19.33     0.10   LCOGT   i 
57520.15    277.2      NaN     0.22   LCOGT   i 
57522.34    279.0    19.43     0.12   LCOGT   i 
57522.34    279.0      NaN     0.15   LCOGT   i 
57527.79    283.4      NaN     0.17   LCOGT   i 
57527.79    283.4      NaN     0.14   LCOGT   i 
57197.03     15.0    17.29     0.06   Swift   UVW2 
57199.76     17.2    17.39     0.06   Swift   UVW2 
57201.75     18.9    17.67     0.06   Swift   UVW2 
57205.53     21.9    17.60     0.06   Swift   UVW2 
57208.60     24.4    17.78     0.07   Swift   UVW2 
57211.52     26.8    18.03     0.07   Swift   UVW2 
57214.64     29.3    18.01     0.06   Swift   UVW2 
57214.71     29.4    18.11     0.07   Swift   UVW2 
57216.38     30.7    18.26     0.09   Swift   UVW2 
57217.12     31.3    18.14     0.06   Swift   UVW2 
57217.64     31.8    18.16     0.07   Swift   UVW2 
57219.70     33.4    18.32     0.10   Swift   UVW2 
57220.51     34.1    18.47     0.10   Swift   UVW2 
57221.68     35.0    18.40     0.07   Swift   UVW2 
57223.48     36.5    18.57     0.07   Swift   UVW2 
57226.09     38.6    18.85     0.09   Swift   UVW2 
57229.14     41.1    19.07     0.12   Swift   UVW2 
57232.80     44.1    19.19     0.10   Swift   UVW2 
57241.06     50.8    19.58     0.09   Swift   UVW2 
57244.85     53.8    19.68     0.10   Swift   UVW2 
57248.37     56.7    19.83     0.12   Swift   UVW2 
57250.71     58.6    19.76     0.11   Swift   UVW2 
57253.63     61.0    19.82     0.14   Swift   UVW2 
57255.63     62.6    19.98     0.11   Swift   UVW2 
57259.27     65.5    20.31     0.17   Swift   UVW2 
57262.59     68.2    20.11     0.17   Swift   UVW2 
57265.53     70.6    20.69     0.35   Swift   UVW2 
57268.65     73.1    20.19     0.13   Swift   UVW2 
57272.43     76.2    20.08     0.13   Swift   UVW2 
57272.84     76.5    19.84     0.11   Swift   UVW2 
57277.29     80.1    19.57     0.08   Swift   UVW2 
57282.82     84.6    19.45     0.10   Swift   UVW2 
57283.07     84.8    19.64     0.11   Swift   UVW2 
57284.21     85.8    19.45     0.10   Swift   UVW2 
57284.61     86.1    19.51     0.11   Swift   UVW2 
57290.81     91.1    19.43     0.09   Swift   UVW2 
57293.54     93.3    19.31     0.07   Swift   UVW2 
57296.53     95.8    19.29     0.09   Swift   UVW2 
57298.58     97.4    19.11     0.08   Swift   UVW2 
57299.38     98.1    19.21     0.09   Swift   UVW2 
57302.43    100.5    19.31     0.11   Swift   UVW2 
57305.43    103.0    18.98     0.07   Swift   UVW2 
57307.35    104.5    19.02     0.07   Swift   UVW2 
57309.68    106.4    19.02     0.08   Swift   UVW2 
57311.28    107.7    18.85     0.07   Swift   UVW2 
57313.14    109.2    18.98     0.10   Swift   UVW2 
57316.21    111.7    18.98     0.09   Swift   UVW2 
57317.74    113.0    19.12     0.08   Swift   UVW2 
57319.73    114.6    19.11     0.07   Swift   UVW2 
57325.31    119.1    19.23     0.07   Swift   UVW2 
57328.29    121.5    19.08     0.10   Swift   UVW2 
57330.09    123.0    19.01     0.08   Swift   UVW2 
57331.03    123.7    19.04     0.08   Swift   UVW2 
57334.55    126.6    18.96     0.08   Swift   UVW2 
57343.41    133.8    19.05     0.07   Swift   UVW2 
57346.13    136.0    19.10     0.08   Swift   UVW2 
57349.19    138.5    18.97     0.08   Swift   UVW2 
57353.63    142.1    19.01     0.11   Swift   UVW2 
57356.17    144.1    18.88     0.07   Swift   UVW2 
57359.29    146.7    18.98     0.07   Swift   UVW2 
57362.20    149.0    18.86     0.13   Swift   UVW2 
57365.07    151.4    19.01     0.08   Swift   UVW2 
57366.39    152.4    18.94     0.18   Swift   UVW2 
57368.92    154.5    19.02     0.08   Swift   UVW2 
57371.39    156.5    19.12     0.08   Swift   UVW2 
57374.37    158.9    19.24     0.08   Swift   UVW2 
57377.17    161.2    19.15     0.07   Swift   UVW2 
57380.89    164.2    19.19     0.09   Swift   UVW2 
57383.15    166.0    19.24     0.10   Swift   UVW2 
57385.87    168.2    19.17     0.12   Swift   UVW2 
57393.33    174.3    19.22     0.12   Swift   UVW2 
57396.72    177.0    19.53     0.08   Swift   UVW2 
57399.18    179.0    19.33     0.09   Swift   UVW2 
57427.68    202.2    19.78     0.12   Swift   UVW2 
57429.35    203.5    19.76     0.16   Swift   UVW2 
57433.08    206.5    20.16     0.19   Swift   UVW2 
57437.12    209.8    19.86     0.12   Swift   UVW2 
57447.25    218.0    19.89     0.13   Swift   UVW2 
57449.90    220.2    20.03     0.12   Swift   UVW2 
57450.17    220.4    20.01     0.13   Swift   UVW2 
57453.95    223.5    19.76     0.12   Swift   UVW2 
57456.02    225.1    19.87     0.11   Swift   UVW2 
57457.48    226.3    20.12     0.17   Swift   UVW2 
57465.12    232.5    20.03     0.15   Swift   UVW2 
57470.24    236.7    20.01     0.10   Swift   UVW2 
57472.23    238.3    20.06     0.14   Swift   UVW2 
57475.61    241.0    20.04     0.12   Swift   UVW2 
57477.22    242.3    20.16     0.17   Swift   UVW2 
57480.01    244.6    20.38     0.15   Swift   UVW2 
57487.11    250.4    20.29     0.18   Swift   UVW2 
57489.04    251.9    20.25     0.12   Swift   UVW2 
57502.67    263.0    20.26     0.13   Swift   UVW2 
57505.20    265.0    20.29     0.14   Swift   UVW2 
57508.93    268.1    20.32     0.12   Swift   UVW2 
57511.85    270.4    20.32     0.11   Swift   UVW2 
57515.90    273.7    20.38     0.11   Swift   UVW2 
57516.31    274.1    20.33     0.16   Swift   UVW2 
57520.29    277.3    20.60     0.19   Swift   UVW2 
57523.67    280.0    20.30     0.14   Swift   UVW2 
57527.93    283.5    20.31     0.14   Swift   UVW2 
57528.93    284.3    20.76     0.21   Swift   UVW2 
57533.57    288.1    20.63     0.26   Swift   UVW2 
57197.03     15.0    16.94     0.06   Swift   UVM2 
57199.76     17.2    17.02     0.06   Swift   UVM2 
57201.76     18.9    17.27     0.06   Swift   UVM2 
57205.54     21.9    17.30     0.05   Swift   UVM2 
57208.61     24.4    17.47     0.06   Swift   UVM2 
57211.53     26.8    17.66     0.06   Swift   UVM2 
57214.65     29.3    17.71     0.07   Swift   UVM2 
57214.72     29.4    17.83     0.07   Swift   UVM2 
57221.69     35.0    18.21     0.06   Swift   UVM2 
57223.49     36.5    18.39     0.06   Swift   UVM2 
57226.09     38.6    18.49     0.10   Swift   UVM2 
57229.14     41.1    18.63     0.10   Swift   UVM2 
57232.80     44.1    18.96     0.09   Swift   UVM2 
57241.06     50.8    19.28     0.08   Swift   UVM2 
57244.86     53.8    19.44     0.09   Swift   UVM2 
57248.37     56.7    19.47     0.10   Swift   UVM2 
57250.71     58.6    19.54     0.10   Swift   UVM2 
57253.63     61.0    19.47     0.13   Swift   UVM2 
57255.63     62.6    19.69     0.13   Swift   UVM2 
57259.27     65.5    19.70     0.13   Swift   UVM2 
57262.60     68.2    19.78     0.14   Swift   UVM2 
57268.66     73.1    19.75     0.10   Swift   UVM2 
57272.44     76.2    19.55     0.13   Swift   UVM2 
57272.85     76.5    19.69     0.17   Swift   UVM2 
57277.30     80.2    19.37     0.10   Swift   UVM2 
57282.81     84.6    19.26     0.14   Swift   UVM2 
57283.07     84.8    18.92     0.11   Swift   UVM2 
57284.21     85.8    19.04     0.09   Swift   UVM2 
57284.61     86.1    19.08     0.12   Swift   UVM2 
57290.80     91.1    19.01     0.10   Swift   UVM2 
57293.53     93.3    18.75     0.07   Swift   UVM2 
57296.52     95.7    18.66     0.08   Swift   UVM2 
57298.59     97.4    18.76     0.07   Swift   UVM2 
57299.38     98.1    18.70     0.09   Swift   UVM2 
57302.43    100.5    18.93     0.13   Swift   UVM2 
57305.44    103.0    18.85     0.08   Swift   UVM2 
57307.36    104.5    18.64     0.07   Swift   UVM2 
57309.69    106.4    18.64     0.07   Swift   UVM2 
57311.29    107.7    18.54     0.07   Swift   UVM2 
57313.14    109.2    18.61     0.08   Swift   UVM2 
57316.21    111.7    18.71     0.12   Swift   UVM2 
57317.74    113.0    18.05     0.50   Swift   UVM2 
57319.72    114.6    18.82     0.09   Swift   UVM2 
57322.72    117.0    18.82     0.09   Swift   UVM2 
57325.30    119.1    18.91     0.08   Swift   UVM2 
57328.29    121.5    18.57     0.12   Swift   UVM2 
57330.10    123.0    18.63     0.08   Swift   UVM2 
57331.02    123.7    18.68     0.10   Swift   UVM2 
57334.54    126.6    18.66     0.09   Swift   UVM2 
57343.40    133.8    18.74     0.08   Swift   UVM2 
57346.13    136.0    18.64     0.11   Swift   UVM2 
57349.18    138.5    18.66     0.08   Swift   UVM2 
57353.50    142.0    18.68     0.10   Swift   UVM2 
57356.16    144.1    18.93     0.09   Swift   UVM2 
57359.28    146.7    18.79     0.09   Swift   UVM2 
57362.20    149.0    18.76     0.16   Swift   UVM2 
57365.06    151.4    18.44     0.25   Swift   UVM2 
57368.92    154.5    19.09     0.11   Swift   UVM2 
57371.39    156.5    18.88     0.10   Swift   UVM2 
57374.36    158.9    18.77     0.08   Swift   UVM2 
57377.16    161.2    18.92     0.08   Swift   UVM2 
57380.88    164.2    18.78     0.10   Swift   UVM2 
57383.16    166.0    19.27     0.20   Swift   UVM2 
57385.87    168.2    18.93     0.16   Swift   UVM2 
57393.33    174.3    18.99     0.20   Swift   UVM2 
57396.73    177.0    19.13     0.09   Swift   UVM2 
57399.19    179.0    19.27     0.11   Swift   UVM2 
57427.68    202.2    19.48     0.13   Swift   UVM2 
57429.35    203.5    19.36     0.16   Swift   UVM2 
57433.08    206.5    19.80     0.20   Swift   UVM2 
57437.19    209.9    19.85     0.25   Swift   UVM2 
57447.25    218.0    19.75     0.16   Swift   UVM2 
57449.91    220.2    19.73     0.14   Swift   UVM2 
57450.17    220.4    19.90     0.16   Swift   UVM2 
57453.95    223.5    19.70     0.15   Swift   UVM2 
57456.02    225.2    19.76     0.15   Swift   UVM2 
57465.12    232.5    19.99     0.21   Swift   UVM2 
57470.23    236.7    19.70     0.11   Swift   UVM2 
57472.23    238.3    19.88     0.17   Swift   UVM2 
57475.60    241.0    19.74     0.14   Swift   UVM2 
57477.22    242.3    19.67     0.19   Swift   UVM2 
57480.00    244.6    20.01     0.17   Swift   UVM2 
57487.11    250.4    20.16     0.23   Swift   UVM2 
57489.03    251.9    20.04     0.14   Swift   UVM2 
57499.75    260.6    20.23     0.16   Swift   UVM2 
57502.67    263.0    20.02     0.17   Swift   UVM2 
57505.19    265.0    20.26     0.20   Swift   UVM2 
57508.92    268.1    20.04     0.14   Swift   UVM2 
57511.84    270.4    20.33     0.15   Swift   UVM2 
57515.89    273.7    20.18     0.14   Swift   UVM2 
57516.30    274.1    20.01     0.18   Swift   UVM2 
57520.29    277.3    20.24     0.22   Swift   UVM2 
57523.66    280.0    20.25     0.19   Swift   UVM2 
57527.92    283.5    20.15     0.18   Swift   UVM2 
57528.92    284.3    20.49     0.25   Swift   UVM2 
57533.58    288.1    20.90     0.28   Swift   UVM2 
57197.03     15.0    16.85     0.06   Swift   UVW1 
57199.75     17.2    16.85     0.06   Swift   UVW1 
57201.75     18.9    16.96     0.06   Swift   UVW1 
57205.53     21.9    17.11     0.06   Swift   UVW1 
57208.60     24.4    17.23     0.07   Swift   UVW1 
57211.52     26.8    17.43     0.07   Swift   UVW1 
57214.64     29.3    17.44     0.06   Swift   UVW1 
57214.71     29.4    17.53     0.07   Swift   UVW1 
57219.69     33.4    17.80     0.06   Swift   UVW1 
57221.68     35.0    17.86     0.07   Swift   UVW1 
57223.48     36.5    17.98     0.07   Swift   UVW1 
57226.08     38.6    18.11     0.09   Swift   UVW1 
57229.13     41.1    18.24     0.11   Swift   UVW1 
57232.79     44.0    18.47     0.09   Swift   UVW1 
57241.05     50.7    18.79     0.09   Swift   UVW1 
57244.85     53.8    19.03     0.10   Swift   UVW1 
57248.36     56.7    19.06     0.11   Swift   UVW1 
57250.70     58.6    18.88     0.10   Swift   UVW1 
57253.57     60.9    18.92     0.14   Swift   UVW1 
57255.62     62.6    19.05     0.11   Swift   UVW1 
57259.27     65.5    19.12     0.14   Swift   UVW1 
57262.59     68.2    19.04     0.14   Swift   UVW1 
57265.52     70.6    19.08     0.10   Swift   UVW1 
57268.65     73.1    19.17     0.11   Swift   UVW1 
57272.43     76.2    18.89     0.11   Swift   UVW1 
57272.84     76.5    19.07     0.11   Swift   UVW1 
57277.28     80.1    18.73     0.08   Swift   UVW1 
57282.81     84.6    18.73     0.11   Swift   UVW1 
57283.07     84.8    18.82     0.11   Swift   UVW1 
57284.20     85.8    18.73     0.10   Swift   UVW1 
57284.60     86.1    18.67     0.11   Swift   UVW1 
57290.80     91.1    18.70     0.09   Swift   UVW1 
57293.53     93.3    18.55     0.07   Swift   UVW1 
57296.52     95.8    18.42     0.08   Swift   UVW1 
57298.57     97.4    18.54     0.08   Swift   UVW1 
57299.38     98.1    18.45     0.09   Swift   UVW1 
57302.43    100.5    18.65     0.12   Swift   UVW1 
57305.42    103.0    18.42     0.07   Swift   UVW1 
57307.35    104.5    18.48     0.07   Swift   UVW1 
57309.67    106.4    18.40     0.08   Swift   UVW1 
57311.28    107.7    18.41     0.08   Swift   UVW1 
57313.13    109.2    18.37     0.10   Swift   UVW1 
57316.21    111.7    18.35     0.10   Swift   UVW1 
57317.66    112.9    18.68     0.13   Swift   UVW1 
57319.73    114.6    18.54     0.08   Swift   UVW1 
57322.72    117.0    18.33     0.12   Swift   UVW1 
57325.30    119.1    18.53     0.07   Swift   UVW1 
57328.29    121.5    18.46     0.11   Swift   UVW1 
57330.09    123.0    18.56     0.09   Swift   UVW1 
57331.02    123.7    18.49     0.09   Swift   UVW1 
57334.55    126.6    18.38     0.08   Swift   UVW1 
57343.40    133.8    18.51     0.07   Swift   UVW1 
57346.12    136.0    18.50     0.09   Swift   UVW1 
57349.18    138.5    18.45     0.08   Swift   UVW1 
57353.50    142.0    18.48     0.09   Swift   UVW1 
57356.16    144.1    18.58     0.08   Swift   UVW1 
57359.28    146.7    18.52     0.08   Swift   UVW1 
57362.20    149.0    18.40     0.14   Swift   UVW1 
57365.07    151.4    18.72     0.08   Swift   UVW1 
57366.33    152.4    18.69     0.21   Swift   UVW1 
57368.92    154.5    18.52     0.09   Swift   UVW1 
57371.38    156.5    18.78     0.09   Swift   UVW1 
57374.37    158.9    18.75     0.09   Swift   UVW1 
57377.16    161.2    18.94     0.10   Swift   UVW1 
57380.89    164.2    18.79     0.10   Swift   UVW1 
57383.15    166.0    18.81     0.12   Swift   UVW1 
57385.87    168.2    18.68     0.15   Swift   UVW1 
57393.33    174.3    19.03     0.17   Swift   UVW1 
57396.72    177.0    19.02     0.09   Swift   UVW1 
57399.18    179.0    19.06     0.11   Swift   UVW1 
57427.68    202.2    19.26     0.14   Swift   UVW1 
57429.35    203.5    19.34     0.20   Swift   UVW1 
57433.07    206.5    19.28     0.19   Swift   UVW1 
57437.12    209.8    19.30     0.13   Swift   UVW1 
57447.24    218.0    19.42     0.17   Swift   UVW1 
57449.90    220.2    19.59     0.16   Swift   UVW1 
57450.16    220.4    19.56     0.16   Swift   UVW1 
57453.95    223.5    19.21     0.13   Swift   UVW1 
57456.01    225.1    19.43     0.13   Swift   UVW1 
57457.48    226.3    19.71     0.20   Swift   UVW1 
57465.12    232.5    19.66     0.19   Swift   UVW1 
57470.23    236.7    19.55     0.11   Swift   UVW1 
57472.22    238.3    19.53     0.16   Swift   UVW1 
57475.61    241.0    19.57     0.14   Swift   UVW1 
57477.22    242.3    19.69     0.22   Swift   UVW1 
57480.00    244.6    19.71     0.16   Swift   UVW1 
57487.11    250.4    19.59     0.19   Swift   UVW1 
57489.04    251.9    19.93     0.14   Swift   UVW1 
57499.75    260.6    20.06     0.28   Swift   UVW1 
57502.67    263.0    19.69     0.16   Swift   UVW1 
57505.20    265.0    19.61     0.15   Swift   UVW1 
57508.92    268.1    19.63     0.12   Swift   UVW1 
57511.85    270.4    19.85     0.13   Swift   UVW1 
57515.89    273.7    19.77     0.12   Swift   UVW1 
57516.30    274.1    19.90     0.18   Swift   UVW1 
57520.29    277.3    19.75     0.18   Swift   UVW1 
57523.66    280.0    19.98     0.18   Swift   UVW1 
57527.93    283.5    19.82     0.16   Swift   UVW1 
57528.92    284.3    20.14     0.23   Swift   UVW1 
57533.57    288.1    19.86     0.24   Swift   UVW1 
57197.03     15.0    16.42     0.05   Swift   U 
57199.75     17.2    16.47     0.05   Swift   U 
57201.75     18.9    16.56     0.05   Swift   U 
57205.53     21.9    16.63     0.06   Swift   U 
57208.60     24.4    16.85     0.08   Swift   U 
57211.52     26.8    16.78     0.07   Swift   U 
57214.64     29.3    16.91     0.06   Swift   U 
57214.71     29.4    16.93     0.07   Swift   U 
57216.36     30.7    16.95     0.04   Swift   U 
57216.49     30.8    16.92     0.05   Swift   U 
57216.76     31.0    16.95     0.04   Swift   U 
57220.49     34.1    17.12     0.05   Swift   U 
57221.68     35.0    17.06     0.06   Swift   U 
57223.48     36.5    17.21     0.06   Swift   U 
57226.09     38.6    17.33     0.08   Swift   U 
57229.13     41.1    17.63     0.12   Swift   U 
57232.79     44.0    17.47     0.08   Swift   U 
57241.05     50.7    17.72     0.07   Swift   U 
57244.85     53.8    17.79     0.08   Swift   U 
57248.36     56.7    17.77     0.09   Swift   U 
57250.70     58.6    17.86     0.09   Swift   U 
57253.63     61.0    17.65     0.10   Swift   U 
57255.62     62.6    17.91     0.08   Swift   U 
57259.27     65.5    18.08     0.12   Swift   U 
57262.59     68.2    18.07     0.13   Swift   U 
57265.53     70.6    18.04     0.09   Swift   U 
57268.65     73.1    18.07     0.10   Swift   U 
57272.43     76.2    17.91     0.08   Swift   U 
57272.84     76.5    18.05     0.10   Swift   U 
57277.28     80.1    17.97     0.07   Swift   U 
57282.81     84.6    17.93     0.09   Swift   U 
57283.07     84.8    18.07     0.09   Swift   U 
57284.20     85.8    18.00     0.10   Swift   U 
57284.60     86.1    17.85     0.09   Swift   U 
57290.81     91.1    17.90     0.07   Swift   U 
57293.53     93.3    18.02     0.06   Swift   U 
57296.53     95.8    18.06     0.08   Swift   U 
57298.58     97.4    18.00     0.08   Swift   U 
57299.38     98.1    17.92     0.08   Swift   U 
57302.43    100.5    18.10     0.11   Swift   U 
57305.42    103.0    17.93     0.07   Swift   U 
57307.35    104.5    17.96     0.08   Swift   U 
57309.67    106.4    17.90     0.08   Swift   U 
57311.28    107.7    18.05     0.09   Swift   U 
57313.14    109.2    17.97     0.12   Swift   U 
57316.21    111.7    17.85     0.10   Swift   U 
57317.73    113.0    17.96     0.07   Swift   U 
57319.73    114.6    18.00     0.07   Swift   U 
57325.30    119.1    17.95     0.06   Swift   U 
57328.29    121.5    17.78     0.11   Swift   U 
57330.09    123.0    18.11     0.09   Swift   U 
57331.03    123.7    17.92     0.08   Swift   U 
57334.55    126.6    17.97     0.08   Swift   U 
57343.40    133.8    18.02     0.07   Swift   U 
57346.12    136.0    17.98     0.08   Swift   U 
57349.19    138.5    18.09     0.08   Swift   U 
57353.50    142.0    18.01     0.13   Swift   U 
57356.17    144.1    18.00     0.07   Swift   U 
57359.28    146.7    17.92     0.08   Swift   U 
57362.20    149.0    18.23     0.17   Swift   U 
57365.07    151.4    18.23     0.07   Swift   U 
57366.39    152.4    18.18     0.11   Swift   U 
57368.92    154.5    18.06     0.09   Swift   U 
57371.38    156.5    18.24     0.09   Swift   U 
57374.37    158.9    18.22     0.09   Swift   U 
57377.17    161.2    18.31     0.09   Swift   U 
57380.89    164.2    18.24     0.11   Swift   U 
57383.15    166.0    18.25     0.14   Swift   U 
57385.87    168.2    18.19     0.18   Swift   U 
57393.33    174.3    18.13     0.15   Swift   U 
57396.72    177.0    18.41     0.10   Swift   U 
57399.18    179.0    18.36     0.11   Swift   U 
57427.68    202.2    18.79     0.16   Swift   U 
57429.35    203.5    19.12     0.29   Swift   U 
57433.07    206.5    18.71     0.24   Swift   U 
57437.12    209.8    18.75     0.15   Swift   U 
57447.24    218.0    18.86     0.21   Swift   U 
57449.90    220.2    18.76     0.17   Swift   U 
57450.16    220.4    18.61     0.15   Swift   U 
57453.95    223.5    18.76     0.17   Swift   U 
57456.02    225.1    19.04     0.16   Swift   U 
57457.48    226.3    18.85     0.20   Swift   U 
57465.12    232.5    18.94     0.19   Swift   U 
57470.23    236.7    18.72     0.10   Swift   U 
57472.22    238.3    18.80     0.15   Swift   U 
57475.61    241.0    18.95     0.13   Swift   U 
57477.22    242.3    18.69     0.19   Swift   U 
57480.01    244.6    19.07     0.19   Swift   U 
57487.11    250.4    19.07     0.23   Swift   U 
57489.04    251.9    19.15     0.14   Swift   U 
57502.67    263.0    19.11     0.19   Swift   U 
57505.20    265.0    19.02     0.17   Swift   U 
57508.93    268.1    18.83     0.12   Swift   U 
57511.85    270.4    19.30     0.15   Swift   U 
57515.89    273.7    19.12     0.12   Swift   U 
57516.30    274.1    18.97     0.18   Swift   U 
57520.29    277.3    19.40     0.26   Swift   U 
57523.67    280.0    19.20     0.15   Swift   U 
57527.93    283.5    19.35     0.20   Swift   U 
57528.92    284.3    19.22     0.22   Swift   U 
57533.57    288.1    19.46     0.32   Swift   U 
57197.03     15.0    16.66     0.06   Swift   B 
57199.75     17.2    16.66     0.06   Swift   B 
57201.75     18.9    16.77     0.06   Swift   B 
57205.53     21.9    16.87     0.07   Swift   B 
57208.60     24.4    16.94     0.10   Swift   B 
57211.52     26.8    16.98     0.09   Swift   B 
57214.64     29.3    17.02     0.07   Swift   B 
57214.71     29.4    16.95     0.09   Swift   B 
57221.68     35.0    17.21     0.07   Swift   B 
57223.48     36.5    17.25     0.07   Swift   B 
57226.09     38.6    17.29     0.09   Swift   B 
57229.13     41.1    17.22     0.12   Swift   B 
57232.80     44.0    17.40     0.10   Swift   B 
57241.05     50.8    17.49     0.08   Swift   B 
57244.85     53.8    17.63     0.09   Swift   B 
57248.36     56.7    17.57     0.10   Swift   B 
57250.70     58.6    17.43     0.09   Swift   B 
57253.63     61.0    17.59     0.12   Swift   B 
57255.62     62.6    17.71     0.09   Swift   B 
57259.27     65.5    17.86     0.15   Swift   B 
57262.59     68.2    17.78     0.15   Swift   B 
57265.53     70.6    17.87     0.11   Swift   B 
57268.65     73.1    17.78     0.10   Swift   B 
57272.43     76.2    17.80     0.10   Swift   B 
57272.84     76.5    17.78     0.11   Swift   B 
57277.28     80.1    17.66     0.07   Swift   B 
57284.20     85.8    17.71     0.11   Swift   B 
57284.60     86.1    17.78     0.11   Swift   B 
57298.58     97.4    17.96     0.10   Swift   B 
57305.42    103.0    17.86     0.08   Swift   B 
57307.35    104.5    17.92     0.10   Swift   B 
57309.68    106.4    18.14     0.12   Swift   B 
57311.28    107.7    18.10     0.12   Swift   B 
57313.14    109.2    17.96     0.15   Swift   B 
57317.73    113.0    17.84     0.09   Swift   B 
57330.09    123.0    17.93     0.12   Swift   B 
57346.12    136.0    18.01     0.10   Swift   B 
57366.39    152.4    18.08     0.16   Swift   B 
57371.38    156.5    18.22     0.12   Swift   B 
57383.15    166.0    18.63     0.33   Swift   B 
57385.87    168.2    18.21     0.29   Swift   B 
57393.33    174.3    18.23     0.26   Swift   B 
57396.72    177.0    18.36     0.15   Swift   B 
57399.18    179.0    18.51     0.19   Swift   B 
57427.68    202.2    18.55     0.23   Swift   B 
57429.35    203.5    18.18     0.25   Swift   B 
57433.07    206.5    18.61     0.42   Swift   B 
57437.12    209.8    18.54     0.23   Swift   B 
57447.24    218.0    19.20     0.49   Swift   B 
57449.90    220.2    19.03     0.39   Swift   B 
57450.16    220.4    18.66     0.27   Swift   B 
57453.95    223.5    18.84     0.34   Swift   B 
57456.02    225.1    18.58     0.19   Swift   B 
57457.48    226.3    18.78     0.31   Swift   B 
57472.22    238.3    18.90     0.24   Swift   B 
57477.22    242.3    18.73     0.32   Swift   B 
57533.57    288.1    18.73     0.29   Swift   B 
57197.03     15.0    17.02     0.13   Swift   V 
57199.76     17.2    16.79     0.10   Swift   V 
57201.76     18.9    16.92     0.12   Swift   V 
57205.54     21.9    16.94     0.11   Swift   V 
57208.60     24.4    16.95     0.17   Swift   V 
57211.53     26.8    17.07     0.16   Swift   V 
57214.65     29.3    17.14     0.11   Swift   V 
57214.71     29.4    17.25     0.17   Swift   V 
57221.69     35.0    17.36     0.13   Swift   V 
57223.48     36.5    17.28     0.12   Swift   V 
57226.09     38.6    17.17     0.15   Swift   V 
57229.14     41.1    17.55     0.26   Swift   V 
57232.80     44.1    17.53     0.19   Swift   V 
57241.06     50.8    17.69     0.16   Swift   V 
57244.85     53.8    17.54     0.16   Swift   V 
57248.37     56.7    17.68     0.19   Swift   V 
57250.71     58.6    17.35     0.15   Swift   V 
57253.63     61.0    17.38     0.20   Swift   V 
57255.63     62.6    17.89     0.17   Swift   V 
57259.27     65.5    17.68     0.23   Swift   V 
57262.59     68.2    17.60     0.24   Swift   V 
57268.66     73.1    17.64     0.17   Swift   V 
57272.43     76.2    17.59     0.15   Swift   V 
57272.85     76.5    17.62     0.18   Swift   V 
57277.29     80.1    17.60     0.12   Swift   V 
57284.21     85.8    17.87     0.22   Swift   V 
57284.61     86.1    18.27     0.27   Swift   V 
57298.58     97.4    17.82     0.16   Swift   V 
57305.43    103.0    17.80     0.13   Swift   V 
57307.36    104.5    18.01     0.19   Swift   V 
57309.68    106.4    17.58     0.15   Swift   V 
57311.28    107.7    17.66     0.16   Swift   V 
57313.14    109.2    17.86     0.27   Swift   V 
57317.74    113.0    18.09     0.18   Swift   V 
57330.09    123.0    18.13     0.20   Swift   V 
57346.13    136.0    17.95     0.18   Swift   V 
57371.39    156.5    18.34     0.23   Swift   V 
57383.15    166.0    17.74     0.29   Swift   V 
57385.87    168.2    21.17     7.68   Swift   V 
57393.33    174.3    20.58     3.27   Swift   V 
57396.73    177.0    18.31     0.23   Swift   V 
57399.18    179.0    18.16     0.24   Swift   V 
57427.68    202.2    18.54     0.42   Swift   V 
57429.35    203.5    18.11     0.45   Swift   V 
57433.08    206.5    18.67     0.88   Swift   V 
57437.13    209.8    18.65     0.54   Swift   V 
57447.25    218.0    19.01     0.80   Swift   V 
57449.90    220.2    18.67     0.45   Swift   V 
57450.17    220.4    18.36     0.39   Swift   V 
57453.95    223.5    18.21     0.32   Swift   V 
57456.02    225.2    18.17     0.30   Swift   V 
57457.81    226.6    19.64     0.90   Swift   V 
57472.23    238.3    17.94     0.24   Swift   V 
57477.22    242.3    17.98     0.37   Swift   V 
57533.57    288.1    18.97     0.74   Swift   V 

